Precision Model-Independent Bounds from Global Analysis of $b \to c \ell \nu$ Form Factors

We present a model-independent global analysis of hadronic form factors for the semileptonic decays $b\rightarrow c\ell\nu$ that exploits lattice-QCD data, dispersion relations, and heavy-quark symmetries. The analysis yields predictions for the relevant form factors, within quantifiable bounds. These form factors are used to compute the semileptonic ratios $R(H_c)$ and various decay-product polarizations. In particular, we find $R(D_s^*)=0.20(3)$ and $R(J/\psi)=0.25(3)$, predictions that can be compared to results of upcoming LHCb measurements. In developing this treatment, we obtain leading-order NRQCD results for the nonzero-recoil relations between the $B_c^+ \rightarrow \{J/\psi , \eta_c \}$ form factors.

==> anc/best_fit.csv <==
#==========================================================================================
#= Table of N=2 a_n coefficients without rounding.  The order is slightly modified from
#= the text. The order of processes is Bc->J/Psi, Bc->eta_c, B->D*, B->D, Bs->Ds*,  
#= Bs->Ds, Lambda_b->Lambda_c.  Within each, the ordering of form factors is g,f,F1,
#= F2 for the vectors; f0, f+ for the pseudoscalar decays; Hv,F1,F0,Ha,G1,G0 for the baryons
#===========================================================================================
0.004698059596935804,0.000826571525943808
-0.022183478236662734,0.02196490016291772
0.1502562517362494,0.545977490995423
0.0034238384795902575,0.0004860943851721208
-0.025953732571963286,0.019917544712186736
0.38967327083088565,0.5358672468274461
0.000577003829194323,0.00009603720028421325
-0.0031639433493629403,0.002803896045528811
0.08731423252244401,0.07179225382668045
0.04011232167856242,0.009259405433788202
-0.21320857365985693,0.15391959700192073
0.00815737883762693,0.008005154443761296
0.06116274338792851,0.005557105885034206
-0.2967078997718255,0.20409661428031778
0.08736573911071155,0.6622087084492866
0.0017564179548440677,0.0002023360979354531
-0.007804749390164119,0.006872854621710501
-0.03322054095939849,0.14161529860738714
0.0067083505557847785,0.001654243936822736
-0.005154022071033191,0.013232665323857896
0.14916663321864668,0.3050876744446883
0.004178509816531155,0.00020705036547019696
-0.0019672682533500023,0.012205624920726632
0.15792012033804595,0.2894582755917248
0.0007001975097078941,0.00003157260370228846
-0.0011276837660924835,0.0016152838503027823
0.014593735978810871,0.06489030946111285
0.05400314230264658,0.009558068143286734
-0.15824078247031495,0.2325634422401506
-0.05352493149836471,0.585598820075234
0.07199138185643002,0.0009528627049618437
-0.17491938529467377,0.03041426726613081
0.007435452427745927,0.00513226816955837
0.0024999521323552593,0.00003561205650294733
-0.005847807700676806,0.0008859975748655389
0.009590218283350117,0.01360130038711014
0.004605664681641084,0.001074224733603991
-0.002140593040599278,0.020436404332036355
0.15566982447466055,0.15751856111042434
0.003303529928953319,0.00030889008194163943
-0.004284980385058838,0.019749982460876937
0.17791644334552834,0.18234034323164144
0.000500939732384485,0.00005167468489451729
-0.0018867020644757423,0.003158525549523684
0.022525216948547932,0.10378051996527263
0.03980443778007538,0.008389888682776101
-0.1872442367469107,0.28296856464624665
0.004653366641100383,0.23536654041924412
0.052255946347001495,0.0007906527485083701
-0.16027634967890908,0.016991421017241458
0.014141836205563255,0.03169323419790213
0.0017893827864468802,0.00004543889976730505
-0.004691380424494185,0.0008662317680431299
-0.015708534616906505,0.0047035296806361825
0.002558726153932425,0.00008954510976818288
-0.02699018620876174,0.0032100436190712705
0.021438040513823184,0.06987449790158777
0.008530324093348236,0.0003837858477609246
-0.07917970498534453,0.016724972031074273
0.038203961537558784,0.13952337839836748
0.051432565596951946,0.0017656288144797634
-0.4640458998684518,0.08121893629641222
0.01064096547157322,0.028368038433021086
0.00061288103380643,0.000017473752657952653
-0.004942259904118624,0.0008040649984407868
-0.005335597985793013,0.020820676568390845
0.0035559723345926614,0.0001173131761440362
-0.027137867502613086,0.0045747699516042436
-0.032596045413490704,0.0336157399120765
0.0522584001152263,0.0017689090734379683
-0.5253840749910026,0.08445197587666267
0.013153358450444554,0.011479292691435177


==> anc/correlation_matrix.csv <==
#===============================================================================================
#= Correlation matrix of the N=2 a_n coefficients without rounding.  The order is slightly 
#= modified from the text. The order of processes is Bc->J/Psi, Bc->eta_c, B->D*, B->D, Bs->Ds*,
#= Bs->Ds, Lambda_b->Lambda_c.  Within each, the ordering of form factors is g,f,F1,F2 for the 
#= vectors; f0, f+ for the pseudoscalar decays; Hv,F1,F0,Ha,G1,G0 for the baryons
#===============================================================================================
1.,-0.57184,-0.59452,0.02863,0.01685,-0.05287,0.0119,-0.05387,-0.17094,-0.1075,-0.01861,0.17341,-0.09731,0.2183,-0.22294,0.0713,0.1308,-0.10927,0.05392,0.05128,-0.02743,0.08915,0.07746,0.07203,0.04863,0.10292,0.11393,0.006290,0.1268,0.13623,-0.05678,-0.11223,-0.07955,-0.07281,-0.04008,-0.12329,0.04616,0.20939,0.19016,-0.00386,-0.03549,-0.00849,-0.10882,-0.07911,0.10122,0.14401,-0.14859,-0.09417,-0.03978,0.00491,0.07338,-0.09488,0.12499,-0.11415,-0.13405,-0.06927,-0.11187,-0.03074,-0.01312,0.10905,-0.17612,-0.12553,-0.10737,-0.13468,-0.04790,-0.04655,-0.08488,-0.01067,-0.14907,-0.11371,-0.06417,0.18089
-0.57184,1.,0.05372,0.10823,0.47257,-0.51642,-0.01997,0.54132,-0.26322,-0.16775,0.58525,-0.42259,-0.11867,0.08267,0.1162,0.05979,0.0611,-0.12612,-0.03443,-0.04661,0.06052,-0.0748,-0.02062,0.11642,-0.04749,-0.06467,0.00436,0.04626,-0.08424,-0.09016,0.06727,0.04466,-0.0749,0.1001,0.05253,-0.05822,-0.01488,-0.12262,-0.1214,-0.02720,0.00777,0.26711,0.01297,-0.01846,-0.04024,-0.13194,0.07345,0.06070,0.01231,0.07506,-0.12196,0.17936,-0.18011,-0.00394,0.10944,-0.15218,0.00251,0.10575,0.06073,-0.13965,0.08223,-0.10839,-0.04883,0.12147,-0.001960,0.05075,0.16622,0.01939,-0.12223,0.05829,0.05469,-0.04452
-0.59452,0.05372,1.,-0.12352,-0.64803,0.54139,0.04933,-0.51489,0.61174,0.42299,-0.64167,0.23507,0.19709,-0.18628,0.1658,-0.01845,-0.14919,0.18441,0.07553,0.12913,0.04352,-0.07987,-0.09165,-0.11563,-0.01706,-0.05982,-0.09789,-0.11338,0.02198,-0.00998,0.15288,0.20086,0.25669,0.15431,0.16507,0.11034,0.03384,-0.03968,-0.05793,-0.01352,-0.04615,-0.32868,0.11228,0.08059,-0.0817,-0.05216,0.08626,0.03938,-0.04696,0.05666,0.07208,0.12299,-0.1469,-0.04273,0.01589,0.20303,0.058,-0.18634,-0.04711,-0.04605,0.04501,0.20245,0.15524,0.16469,0.07089,-0.06190,0.12866,0.1185,0.15107,0.15627,-0.00840,-0.20337
0.02863,0.10823,-0.12352,1.,-0.13439,-0.58584,0.92851,0.34573,-0.04210,0.54837,0.31989,-0.07857,0.10447,-0.10985,0.06165,0.08185,-0.11069,0.03118,-0.05551,-0.14814,-0.10728,0.05590,0.02048,-0.000950,0.04865,0.12084,0.12546,0.07168,0.08775,-0.04234,0.00877,-0.07947,-0.13838,-0.00711,-0.09301,0.01840,-0.14036,-0.07244,-0.0015,0.05505,0.10317,0.2748,-0.05927,-0.00728,0.07349,-0.03449,0.065,0.01076,-0.13966,0.00975,0.03862,-0.03074,-0.08227,0.09939,0.00996,0.11311,0.01692,0.06966,0.09896,-0.07017,0.07623,0.07387,0.01941,-0.04972,0.0175,0.09042,0.07614,0.0977,-0.01898,0.02072,0.04613,0.03908
0.01685,0.47257,-0.64803,-0.13439,1.,-0.40318,-0.40009,0.6154,-0.58483,-0.6239,0.7606,-0.45403,-0.32139,0.19197,-0.07933,0.02214,0.15554,-0.27525,-0.11725,-0.05876,0.12216,0.0114,0.05253,0.13997,-0.02267,-0.03787,0.02069,0.02925,-0.04645,0.04715,-0.14473,-0.15648,-0.36771,-0.13672,-0.1412,-0.08001,-0.06197,-0.04173,-0.01779,0.04951,0.07954,0.26852,-0.07972,-0.07336,0.02122,-0.0732,-0.0086,0.05829,0.06341,0.00474,-0.14614,-0.02999,0.06832,0.07606,0.08904,-0.31106,-0.0717,0.25494,0.10071,-0.05622,0.01405,-0.27532,-0.08837,-0.10569,-0.12573,-0.00441,-0.04988,-0.10662,-0.17458,-0.18453,-0.03963,0.15482
-0.05287,-0.51642,0.54139,-0.58584,-0.40318,1.,-0.41505,-0.70115,0.50202,0.06024,-0.78539,0.34941,0.06056,-0.11067,-0.05121,0.00451,-0.0848,0.02547,-0.00647,0.08368,0.05299,-0.07345,-0.10964,-0.19271,-0.00354,-0.01180,-0.07958,-0.16477,0.10479,0.15135,0.03211,0.09885,0.27918,0.02714,0.11584,0.01382,0.04262,0.03474,-0.09747,0.05443,-0.02190,-0.52959,0.09049,0.10444,0.01188,0.07922,0.05847,0.05547,0.04496,0.01917,0.08401,-0.00635,0.08273,-0.10129,-0.08187,0.10586,-0.05843,-0.15664,0.04969,0.10084,-0.09966,0.05339,0.10387,-0.00428,-0.05681,-0.16034,-0.06503,-0.00124,0.19831,-0.02233,-0.14764,-0.0594
0.0119,-0.01997,0.04933,0.92851,-0.40009,-0.41505,1.,0.2554,0.1437,0.73757,0.14654,0.0085,0.15018,-0.13974,0.11778,0.10637,-0.1801,0.1065,0.02195,-0.11043,-0.16478,0.04143,-0.00649,-0.04842,0.03580,0.09055,0.09101,0.07738,0.03785,-0.04061,0.03850,-0.06799,0.07631,0.03664,-0.06123,-0.03316,-0.12772,-0.06733,-0.02856,0.03682,0.06637,0.14659,-0.05524,-0.02686,0.03109,-0.02433,0.00592,-0.03809,-0.1177,0.03739,0.08852,-0.001710,-0.07862,0.084,0.0323,0.20547,-0.02144,0.00653,0.10055,-0.01098,0.08689,0.13439,0.02314,-0.03005,0.05674,0.14862,0.07474,0.09854,0.07937,0.07121,0.09825,-0.03506
-0.05387,0.54132,-0.51489,0.34573,0.6154,-0.70115,0.2554,1.,-0.17813,0.1071,0.94788,-0.52455,-0.18497,0.07098,0.08562,0.06559,-0.06782,-0.03441,-0.02475,-0.08612,-0.05836,-0.003600,0.02920,0.17283,0.01479,-0.04916,0.00873,0.18556,-0.21359,-0.07747,-0.04507,-0.14522,-0.16204,-0.01211,-0.12199,-0.13619,-0.06272,-0.07053,-0.08151,0.09593,0.14632,0.41806,-0.09352,-0.15176,-0.09671,-0.07702,-0.17308,-0.08882,-0.05512,0.12927,-0.0975,0.00099,-0.00835,0.21212,0.13927,-0.13709,-0.05994,0.14799,0.11846,-0.05686,0.09686,-0.12971,-0.11864,-0.08867,-0.03522,0.20832,0.03535,-0.05057,-0.12473,-0.12846,0.15873,0.02107
-0.17094,-0.26322,0.61174,-0.04210,-0.58483,0.50202,0.1437,-0.17813,1.,0.76217,-0.41757,0.17784,0.23497,-0.27429,0.05985,-0.05101,-0.29469,0.32456,-0.02537,0.02071,-0.07181,-0.1060,-0.11552,-0.04779,0.0964,0.01243,-0.08033,0.04038,-0.06645,-0.06324,0.17908,0.2045,0.19801,0.1798,0.17135,0.10509,0.11056,0.02367,-0.14461,0.17644,0.15136,-0.14485,0.13171,0.06976,-0.12289,0.09903,-0.08454,-0.08057,-0.202,0.16888,0.04997,-0.02069,-0.04104,0.12051,-0.11591,0.19043,0.10428,-0.31186,-0.00239,-0.02858,-0.04359,0.19392,0.07201,0.02467,0.0053,-0.02811,0.06931,0.08742,0.06318,-0.04398,0.01882,-0.15417
-0.1075,-0.16775,0.42299,0.54837,-0.6239,0.06024,0.73757,0.1071,0.76217,1.,-0.1488,0.09672,0.22305,-0.26178,0.12551,0.06127,-0.33029,0.27076,-0.00489,-0.06022,-0.15514,-0.0553,-0.0852,-0.05022,0.07443,0.05069,0.002410,0.09013,-0.04842,-0.06333,0.13735,0.07472,0.22002,0.13823,0.0631,0.03152,0.00967,-0.02954,-0.12305,0.1399,0.14296,0.004630,0.03034,-0.002750,-0.08055,0.03447,-0.08911,-0.08151,-0.19624,0.14637,0.08848,-0.00103,-0.08087,0.14513,-0.02986,0.25514,0.04328,-0.1914,0.07735,-0.00897,0.04302,0.2108,0.0528,-0.01497,0.03814,0.10538,0.09491,0.11727,0.10317,0.005,0.09638,-0.13557
-0.01861,0.58525,-0.64167,0.31989,0.7606,-0.78539,0.14654,0.94788,-0.41757,-0.1488,1.,-0.53803,-0.2043,0.1263,0.04875,0.02323,0.03983,-0.09059,-0.01879,-0.07885,-0.02810,0.03449,0.06255,0.17241,0.01338,-0.03467,0.02277,0.15412,-0.16208,-0.0716,-0.07712,-0.15787,-0.28451,-0.04558,-0.13786,-0.13139,-0.10893,-0.06892,-0.03667,0.06077,0.11447,0.43995,-0.08273,-0.11532,-0.04505,-0.07201,-0.09932,-0.06536,-0.02780,0.07788,-0.11691,-0.01839,0.01234,0.1684,0.12077,-0.19505,-0.06136,0.19872,0.08994,-0.08138,0.07409,-0.18005,-0.12339,-0.07389,-0.03967,0.15966,0.01395,-0.07259,-0.16726,-0.11075,0.11628,0.0747
0.17341,-0.42259,0.23507,-0.07857,-0.45403,0.34941,0.0085,-0.52455,0.17784,0.09672,-0.53803,1.,0.20008,-0.08132,-0.14832,0.02372,0.01781,0.001550,0.08418,0.09006,-0.01306,0.06185,-0.01891,-0.25296,0.09768,0.02533,-0.16482,-0.15867,0.09894,-0.04713,0.1175,0.13339,0.13374,0.07562,0.15289,0.0702,0.32201,0.11248,-0.08382,0.04134,0.01896,-0.13191,0.07534,0.13675,0.11257,0.20927,0.05619,-0.24286,0.11057,-0.01718,0.0687,0.10693,-0.03927,-0.10276,-0.05914,0.17995,0.07605,-0.05173,-0.04300,0.02722,0.05666,0.14276,0.06351,0.04309,0.06883,0.06094,0.03782,0.03534,0.00255,0.10841,0.05091,0.50758
-0.09731,-0.11867,0.19709,0.10447,-0.32139,0.06056,0.15018,-0.18497,0.23497,0.22305,-0.2043,0.20008,1.,-0.50695,-0.11058,0.06936,-0.20278,0.40692,0.02877,-0.00997,-0.07419,0.03564,0.01442,-0.14567,0.01667,-0.04948,-0.16554,-0.21661,0.0997,0.01018,0.1608,0.20026,0.01889,0.08878,0.2146,0.14333,0.1177,0.06777,-0.17189,-0.09946,-0.08196,0.09069,0.07085,0.17989,0.20772,0.21447,0.15973,0.0437,-0.001730,-0.05984,0.01047,-0.07741,0.03325,0.12439,0.08943,0.11749,0.1558,-0.1265,-0.16327,0.15632,0.21082,0.15105,0.18119,0.14976,0.11403,0.07086,0.00405,-0.0396,0.17669,0.15688,0.11268,-0.08597
0.2183,0.08267,-0.18628,-0.10985,0.19197,-0.11067,-0.13974,0.07098,-0.27429,-0.26178,0.1263,-0.08132,-0.50695,1.,0.03882,-0.16986,0.72488,-0.0724,0.11357,0.13382,0.08347,0.06838,0.03035,-0.05026,-0.0828,0.01431,0.10582,0.05325,0.00282,0.00490,-0.08219,-0.23046,0.07042,-0.001130,-0.11394,-0.3855,0.05288,0.23415,0.19739,-0.03991,-0.03398,0.08853,-0.03085,-0.056720,-0.02906,-0.09788,0.00674,-0.06375,0.13842,0.01123,0.14788,0.18171,-0.07658,-0.17512,-0.08241,-0.23986,-0.1496,-0.04189,-0.14935,-0.01874,-0.20645,-0.25263,-0.09935,0.0148,0.01039,0.03288,-0.02824,-0.06776,-0.07362,0.00119,0.0367,0.08213
-0.22294,0.1162,0.1658,0.06165,-0.07933,-0.05121,0.11778,0.08562,0.05985,0.12551,0.04875,-0.14832,-0.11058,0.03882,1.,0.07081,-0.18969,0.2608,-0.01032,-0.06436,0.00420,0.03085,0.00725,0.03853,-0.03133,-0.16191,-0.10072,-0.06996,-0.08816,0.05147,-0.05941,0.04033,0.00093,-0.05399,-0.00602,0.08523,-0.22969,-0.10144,0.00872,-0.04731,-0.04847,-0.05429,-0.02651,-0.07028,-0.08697,-0.18328,0.01977,0.11539,-0.07047,0.16653,-0.1705,0.13975,-0.12919,-0.02542,0.04229,0.15097,0.07612,-0.0835,0.02549,-0.0199,0.06526,0.17929,-0.13992,-0.0381,0.03164,0.1240,0.02926,0.04328,0.07898,0.09052,0.04879,-0.21319
0.0713,0.05979,-0.01845,0.08185,0.02214,0.00451,0.10637,0.06559,-0.05101,0.06127,0.02323,0.02372,0.06936,-0.16986,0.07081,1.,-0.49626,-0.48355,-0.05492,-0.15165,-0.13527,0.11548,0.10934,0.09502,0.03637,-0.00369,0.002950,-0.11382,0.12645,0.11011,-0.02694,0.006800,0.13741,-0.02685,0.06002,-0.0793,-0.07234,-0.17214,-0.06344,-0.12658,-0.13974,-0.11453,-0.26155,-0.16224,0.17181,-0.0849,-0.01534,0.14532,-0.12461,0.01042,0.1131,0.03751,-0.11016,-0.11027,0.25106,-0.05047,-0.09849,0.11791,0.08435,0.27343,0.15412,-0.04818,0.16384,0.07994,-0.08826,-0.09431,0.17545,0.09121,0.01607,-0.00554,-0.0977,0.14527
0.1308,0.0611,-0.14919,-0.11069,0.15554,-0.0848,-0.1801,-0.06782,-0.29469,-0.33029,0.03983,0.01781,-0.20278,0.72488,-0.18969,-0.49626,1.,-0.18941,0.16991,0.19189,0.05791,0.03399,0.01197,-0.10347,-0.08656,0.02812,0.07181,-0.002600,0.04838,-0.01989,0.02505,-0.06529,0.00921,0.07415,-0.000900,-0.20669,0.02002,0.31506,0.13815,0.001390,0.01227,0.15278,0.09231,0.06544,-0.02011,0.001200,0.07229,-0.00794,0.18727,-0.04764,0.09817,0.10944,0.01833,-0.19396,-0.11123,-0.19563,0.03031,-0.04060,-0.25575,-0.09299,-0.11579,-0.15138,-0.11445,-0.11089,0.0041,0.07008,-0.18525,-0.15635,-0.09752,0.001820,0.00598,0.07266
-0.10927,-0.12612,0.18441,0.03118,-0.27525,0.02547,0.1065,-0.03441,0.32456,0.27076,-0.09059,0.001550,0.40692,-0.0724,0.2608,-0.48355,-0.18941,1.,-0.01997,0.03326,0.09392,-0.05388,-0.08002,-0.1244,-0.00561,-0.07683,-0.12307,-0.002780,-0.11995,-0.06472,0.02327,-0.01038,-0.05876,-0.00777,-0.01583,0.05219,0.16476,0.0591,-0.03364,-0.001530,0.01749,0.07703,0.16159,0.14769,-0.02768,0.12038,0.05640,-0.15482,0.02267,0.03839,-0.09443,-0.02405,0.01301,0.26419,-0.12224,0.15463,0.02955,-0.2203,-0.04022,-0.05574,-0.05564,0.11153,-0.001810,0.18964,0.18703,0.11123,0.03891,0.01149,0.17753,0.13827,0.22364,-0.24525
0.05392,-0.03443,0.07553,-0.05551,-0.11725,-0.00647,0.02195,-0.02475,-0.02537,-0.00489,-0.01879,0.08418,0.02877,0.11357,-0.01032,-0.05492,0.16991,-0.01997,1.,0.79429,-0.19071,0.11528,0.06015,-0.02920,0.11029,0.15547,0.08977,0.20008,-0.03885,-0.14353,0.01307,-0.0656,0.10416,0.03964,0.03023,-0.2189,-0.03089,0.25067,0.10975,-0.12048,-0.12956,0.00643,-0.0592,-0.03034,0.08238,0.05012,-0.02127,-0.04526,0.01881,0.15772,-0.04718,0.16311,-0.06634,-0.13224,0.07847,0.05307,-0.13613,-0.05114,-0.12838,0.03162,0.00604,-0.00757,-0.002570,-0.00428,0.03338,0.12212,-0.01385,-0.07479,-0.15404,0.07232,0.07149,0.06378
0.05128,-0.04661,0.12913,-0.14814,-0.05876,0.08368,-0.11043,-0.08612,0.02071,-0.06022,-0.07885,0.09006,-0.00997,0.13382,-0.06436,-0.15165,0.19189,0.03326,0.79429,1.,0.36488,0.0585,0.01898,0.02150,-0.02218,0.05227,0.14428,0.17913,-0.07334,-0.01189,-0.001540,-0.08226,0.05221,0.04123,0.02045,-0.2608,0.12894,0.25653,0.14959,-0.11272,-0.12417,-0.02736,-0.06099,-0.06133,0.02355,0.05485,-0.10203,-0.06924,-0.00924,0.09821,0.00998,0.13772,-0.07421,-0.21543,-0.06751,-0.00092,-0.06190,-0.09938,-0.07063,-0.1277,-0.10629,-0.0279,-0.02890,-0.08878,0.04378,0.14688,-0.04141,-0.01477,-0.07731,-0.002620,0.10316,0.00093
-0.02743,0.06052,0.04352,-0.10728,0.12216,0.05299,-0.16478,-0.05836,-0.07181,-0.15514,-0.02810,-0.01306,-0.07419,0.08347,0.00420,-0.13527,0.05791,0.09392,-0.19071,0.36488,1.,-0.004630,0.01152,0.10884,-0.06522,0.02636,0.16155,0.08722,-0.00368,0.21825,-0.10681,-0.17218,-0.05605,-0.0628,-0.12789,-0.1894,0.2324,0.14707,0.01126,-0.04237,-0.0533,-0.07269,-0.05428,-0.07949,-0.04367,-0.05449,-0.07668,0.05648,-0.05162,-0.04688,0.07763,-0.06788,0.05824,-0.17223,-0.19695,-0.06222,0.00447,-0.01380,0.10305,-0.15473,-0.20466,-0.05900,0.02528,-0.069,0.05639,0.0991,-0.06244,0.02111,0.15776,-0.0193,0.0957,-0.0965
0.08915,-0.0748,-0.07987,0.05590,0.0114,-0.07345,0.04143,-0.003600,-0.1060,-0.0553,0.03449,0.06185,0.03564,0.06838,0.03085,0.11548,0.03399,-0.05388,0.11528,0.0585,-0.004630,1.,0.89997,0.12945,-0.04422,0.08113,0.09365,0.13203,-0.04259,-0.08452,0.03075,-0.06366,0.1252,0.04353,-0.00897,-0.13115,-0.14194,0.01246,0.03102,-0.05566,-0.07117,-0.0419,-0.17006,-0.15287,0.0442,-0.04997,-0.10751,-0.06975,0.18974,0.11336,0.12022,0.13858,0.03856,0.05075,-0.01812,-0.01012,0.003080,-0.1146,-0.21948,0.11217,-0.04397,0.00732,-0.01863,0.002940,-0.07792,0.15533,0.1388,-0.02751,-0.08463,0.03069,0.03942,0.08605
0.07746,-0.02062,-0.09165,0.02048,0.05253,-0.10964,-0.00649,0.02920,-0.11552,-0.0852,0.06255,-0.01891,0.01442,0.03035,0.00725,0.10934,0.01197,-0.08002,0.06015,0.01898,0.01152,0.89997,1.,0.5001,-0.10144,0.005010,0.07485,0.17021,-0.14857,-0.11351,0.00962,-0.07258,0.02073,0.01961,-0.06059,-0.06005,-0.11275,-0.03547,0.02802,-0.0499,-0.07529,-0.10145,-0.14775,-0.17758,-0.03881,-0.09815,-0.14772,-0.04373,0.1683,0.06112,0.05524,0.05633,0.0722,0.13752,0.04679,-0.03924,-0.01334,-0.05255,-0.20124,0.11492,0.01976,-0.02645,0.04464,0.02285,-0.0828,0.17041,0.12262,-0.08965,-0.14703,0.06432,0.03703,0.01850
0.07203,0.11642,-0.11563,-0.000950,0.13997,-0.19271,-0.04842,0.17283,-0.04779,-0.05022,0.17241,-0.25296,-0.14567,-0.05026,0.03853,0.09502,-0.10347,-0.1244,-0.02920,0.02150,0.10884,0.12945,0.5001,1.,-0.09142,-0.08175,0.16269,0.28048,-0.24734,-0.11515,-0.10313,-0.09135,-0.20815,-0.06314,-0.18176,0.05874,-0.07187,-0.09837,0.04394,-0.02551,-0.06188,-0.12578,-0.11409,-0.22564,-0.17443,-0.1535,-0.24166,-0.01394,-0.09758,-0.03245,-0.14655,-0.18092,0.08914,0.19436,0.12632,-0.0867,-0.01787,0.11219,-0.03723,-0.04735,0.12306,-0.08093,0.11372,-0.01114,-0.04386,0.09248,-0.02364,-0.14466,-0.18233,0.00685,0.02732,-0.16586
0.04863,-0.04749,-0.01706,0.04865,-0.02267,-0.00354,0.03580,0.01479,0.0964,0.07443,0.01338,0.09768,0.01667,-0.0828,-0.03133,0.03637,-0.08656,-0.00561,0.11029,-0.02218,-0.06522,-0.04422,-0.10144,-0.09142,1.,0.66128,-0.27894,0.0347,0.33949,0.05306,-0.02905,-0.0675,0.00352,-0.02611,-0.03392,-0.07832,0.06623,0.22829,-0.02276,0.03236,0.02863,-0.0642,-0.11693,-0.08227,0.04003,-0.09158,0.00205,0.06019,-0.08886,0.003770,-0.08213,0.05415,-0.12472,-0.08052,0.05264,0.1137,-0.07271,0.09273,0.00396,0.1523,0.12435,0.00821,0.00025,0.04322,0.00446,-0.10003,-0.00283,-0.00889,-0.16009,-0.07075,-0.01238,0.000700
0.10292,-0.06467,-0.05982,0.12084,-0.03787,-0.01180,0.09055,-0.04916,0.01243,0.05069,-0.03467,0.02533,-0.04948,0.01431,-0.16191,-0.00369,0.02812,-0.07683,0.15547,0.05227,0.02636,0.08113,0.005010,-0.08175,0.66128,1.,0.48653,0.4026,0.56019,0.11775,-0.08642,-0.18543,0.002810,-0.04664,-0.12512,-0.21407,-0.003580,0.1294,-0.10597,0.02366,0.00686,-0.03278,-0.17064,-0.10078,0.13318,-0.00863,-0.03057,0.11591,-0.00385,0.02619,-0.08773,0.09292,-0.08507,-0.12188,-0.09341,-0.17187,-0.11675,0.09718,-0.1102,0.18409,-0.11908,-0.2275,0.02712,0.10641,-0.22054,-0.21707,0.07446,-0.1399,-0.15148,0.00847,-0.28036,0.02049
0.11393,0.00436,-0.09789,0.12546,0.02069,-0.07958,0.09101,0.00873,-0.08033,0.002410,0.02277,-0.16482,-0.16554,0.10582,-0.10072,0.002950,0.07181,-0.12307,0.08977,0.14428,0.16155,0.09365,0.07485,0.16269,-0.27894,0.48653,1.,0.55174,0.27545,0.06266,-0.12567,-0.18161,-0.03794,-0.05127,-0.16755,-0.19049,-0.1325,-0.10189,-0.07135,-0.01876,-0.04247,0.03845,-0.1431,-0.11727,0.09317,0.06079,-0.12864,0.04186,-0.0064,0.04721,-0.06286,-0.00394,0.04074,-0.05485,-0.16411,-0.34468,-0.04796,0.0391,-0.12412,-0.02274,-0.26528,-0.28923,0.02781,0.03873,-0.267,-0.14583,0.05567,-0.16253,-0.02276,0.03202,-0.30395,-0.02612
0.006290,0.04626,-0.11338,0.07168,0.02925,-0.16477,0.07738,0.18556,0.04038,0.09013,0.15412,-0.15867,-0.21661,0.05325,-0.06996,-0.11382,-0.002600,-0.002780,0.20008,0.17913,0.08722,0.13203,0.17021,0.28048,0.0347,0.4026,0.55174,1.,-0.44841,-0.6067,-0.10324,-0.20056,0.06259,-0.01141,-0.19929,-0.20498,0.04836,0.0613,-0.09914,0.15946,0.16945,0.16688,0.00248,-0.05496,-0.09601,-0.00696,-0.12233,0.05320,-0.06849,-0.01462,-0.01779,-0.04202,-0.01239,0.01391,-0.15456,-0.19642,-0.05336,0.11445,0.03085,-0.03204,-0.15595,-0.2184,-0.08749,0.01666,-0.05149,0.18103,-0.000860,-0.19042,-0.09089,0.14251,0.02303,-0.13559
0.1268,-0.08424,0.02198,0.08775,-0.04645,0.10479,0.03785,-0.21359,-0.06645,-0.04842,-0.16208,0.09894,0.0997,0.00282,-0.08816,0.12645,0.04838,-0.11995,-0.03885,-0.07334,-0.00368,-0.04259,-0.14857,-0.24734,0.33949,0.56019,0.27545,-0.44841,1.,0.70082,-0.02826,-0.01793,-0.08692,-0.05299,0.02449,-0.03304,-0.12796,-0.01298,-0.003630,-0.15574,-0.1880,-0.15891,-0.20643,-0.08407,0.24196,0.02655,0.03323,0.04078,0.03675,0.06107,-0.09073,0.09566,-0.03159,-0.13059,0.01128,-0.0849,-0.04746,-0.02857,-0.17819,0.1406,-0.04675,-0.0770,0.12481,0.07418,-0.23689,-0.42066,0.07832,0.01631,-0.04570,-0.13571,-0.37532,0.14147
0.13623,-0.09016,-0.00998,-0.04234,0.04715,0.15135,-0.04061,-0.07747,-0.06324,-0.06333,-0.0716,-0.04713,0.01018,0.00490,0.05147,0.11011,-0.01989,-0.06472,-0.14353,-0.01189,0.21825,-0.08452,-0.11351,-0.11515,0.05306,0.11775,0.06266,-0.6067,0.70082,1.,0.01638,0.00076,-0.08846,-0.0158,0.05326,-0.03555,-0.07606,-0.06855,0.04272,-0.16773,-0.22593,-0.34374,-0.16423,-0.12174,0.09715,-0.02807,-0.05651,0.03493,0.10596,0.03808,0.000860,0.08807,0.00725,-0.06397,0.09717,-0.02748,-0.04868,0.01713,0.000530,0.09587,0.00941,-0.00477,0.06892,-0.00884,-0.0851,-0.22027,-0.00894,0.06628,0.1511,-0.15125,-0.14346,0.00929
-0.05678,0.06727,0.15288,0.00877,-0.14473,0.03211,0.03850,-0.04507,0.17908,0.13735,-0.07712,0.1175,0.1608,-0.08219,-0.05941,-0.02694,0.02505,0.02327,0.01307,-0.001540,-0.10681,0.03075,0.00962,-0.10313,-0.02905,-0.08642,-0.12567,-0.10324,-0.02826,0.01638,1.,0.82164,0.11921,0.95061,0.89642,0.13424,0.07353,-0.00715,-0.13279,0.1829,0.17876,-0.07191,0.22293,0.32829,0.16576,0.27386,0.25326,-0.0177,0.03098,0.01822,0.01157,-0.00198,0.03219,0.03483,0.06652,0.13907,0.16642,-0.12253,0.00193,0.17271,0.09773,0.23092,-0.05400,-0.18181,-0.09375,0.01778,0.0273,0.10758,0.01801,-0.09946,-0.07804,0.02835
-0.11223,0.04466,0.20086,-0.07947,-0.15648,0.09885,-0.06799,-0.14522,0.2045,0.07472,-0.15787,0.13339,0.20026,-0.23046,0.04033,0.006800,-0.06529,-0.01038,-0.0656,-0.08226,-0.17218,-0.06366,-0.07258,-0.09135,-0.0675,-0.18543,-0.18161,-0.20056,-0.01793,0.00076,0.82164,1.,-0.06488,0.75636,0.91477,0.49191,0.00427,-0.05887,-0.04034,0.10086,0.10255,-0.09009,0.18944,0.29976,0.16829,0.2792,0.21365,-0.01123,-0.04427,0.03996,-0.04279,0.04573,-0.06002,-0.04529,0.00662,0.09954,0.32411,-0.11436,-0.00542,-0.01185,0.10549,0.26932,0.002120,-0.1090,-0.0747,-0.00787,0.02026,0.06716,0.04757,-0.05143,-0.07831,0.00008
-0.07955,-0.0749,0.25669,-0.13838,-0.36771,0.27918,0.07631,-0.16204,0.19801,0.22002,-0.28451,0.13374,0.01889,0.07042,0.00093,0.13741,0.00921,-0.05876,0.10416,0.05221,-0.05605,0.1252,0.02073,-0.20815,0.00352,0.002810,-0.03794,0.06259,-0.08692,-0.08846,0.11921,-0.06488,1.,0.2007,0.0726,-0.3726,-0.01911,-0.006990,-0.07946,-0.10793,-0.12648,-0.18884,-0.04034,-0.04292,-0.012,-0.1176,0.04398,0.04175,0.1514,0.01430,0.38178,0.08769,0.05325,-0.09504,-0.02125,0.15472,-0.13054,-0.07337,0.20932,0.28698,-0.14027,0.10528,0.04692,-0.08431,0.10744,0.05128,-0.09252,0.07823,0.13905,-0.05379,0.11112,-0.10472
-0.07281,0.1001,0.15431,-0.00711,-0.13672,0.02714,0.03664,-0.01211,0.1798,0.13823,-0.04558,0.07562,0.08878,-0.001130,-0.05399,-0.02685,0.07415,-0.00777,0.03964,0.04123,-0.0628,0.04353,0.01961,-0.06314,-0.02611,-0.04664,-0.05127,-0.01141,-0.05299,-0.0158,0.95061,0.75636,0.2007,1.,0.84602,-0.06414,-0.01186,-0.00776,-0.09894,0.22674,0.22091,-0.07518,0.25084,0.33919,0.13305,0.25629,0.26039,0.002430,-0.01255,-0.03666,0.08857,-0.03361,0.01118,0.01281,0.06553,0.11538,0.08197,-0.11088,0.0297,0.20071,0.04437,0.17739,-0.01363,-0.16801,-0.10983,0.02743,0.03791,0.08944,0.04934,-0.08362,-0.08573,0.02016
-0.04008,0.05253,0.16507,-0.09301,-0.1412,0.11584,-0.06123,-0.12199,0.17135,0.0631,-0.13786,0.15289,0.2146,-0.11394,-0.00602,0.06002,-0.000900,-0.01583,0.03023,0.02045,-0.12789,-0.00897,-0.06059,-0.18176,-0.03392,-0.12512,-0.16755,-0.19929,0.02449,0.05326,0.89642,0.91477,0.0726,0.84602,1.,0.1593,0.1013,-0.00272,-0.11882,0.0449,0.03782,-0.1155,0.21553,0.33396,0.20042,0.32108,0.24249,-0.03015,-0.000940,0.02037,-0.01698,0.06625,-0.05534,-0.08904,0.04501,0.10563,0.1882,-0.15057,-0.02394,0.10085,0.08774,0.20952,-0.03246,-0.1472,-0.10666,0.02989,0.02282,0.0492,0.02336,-0.03241,-0.10109,0.03348
-0.12329,-0.05822,0.11034,0.01840,-0.08001,0.01382,-0.03316,-0.13619,0.10509,0.03152,-0.13139,0.0702,0.14333,-0.3855,0.08523,-0.0793,-0.20669,0.05219,-0.2189,-0.2608,-0.1894,-0.13115,-0.06005,0.05874,-0.07832,-0.21407,-0.19049,-0.20498,-0.03304,-0.03555,0.13424,0.49191,-0.3726,-0.06414,0.1593,1.,-0.02540,-0.10847,0.07082,0.0339,0.05152,0.02099,-0.0466,-0.00623,0.04001,0.02467,-0.01149,-0.003250,-0.01565,0.13139,-0.17556,0.03418,0.00392,0.08633,-0.06495,0.04961,0.44417,0.01288,-0.01396,-0.24382,0.13783,0.25038,-0.002470,0.02008,0.06327,-0.08009,-0.01838,0.07087,0.00452,-0.06414,0.03233,-0.04485
0.04616,-0.01488,0.03384,-0.14036,-0.06197,0.04262,-0.12772,-0.06272,0.11056,0.00967,-0.10893,0.32201,0.1177,0.05288,-0.22969,-0.07234,0.02002,0.16476,-0.03089,0.12894,0.2324,-0.14194,-0.11275,-0.07187,0.06623,-0.003580,-0.1325,0.04836,-0.12796,-0.07606,0.07353,0.00427,-0.01911,-0.01186,0.1013,-0.02540,1.,0.33659,-0.29501,-0.02177,-0.00252,0.04887,0.09463,0.05693,-0.07992,0.02260,-0.00535,-0.00158,0.09008,-0.09495,-0.07877,0.02131,-0.004800,-0.09434,0.05726,0.05941,0.003110,-0.0654,-0.13605,-0.06366,0.11096,0.02809,-0.07751,0.10851,-0.03961,0.10332,0.12528,-0.10007,-0.22198,0.14125,0.01319,0.13283
0.20939,-0.12262,-0.03968,-0.07244,-0.04173,0.03474,-0.06733,-0.07053,0.02367,-0.02954,-0.06892,0.11248,0.06777,0.23415,-0.10144,-0.17214,0.31506,0.0591,0.25067,0.25653,0.14707,0.01246,-0.03547,-0.09837,0.22829,0.1294,-0.10189,0.0613,-0.01298,-0.06855,-0.00715,-0.05887,-0.006990,-0.00776,-0.00272,-0.10847,0.33659,1.,0.2732,0.0618,0.07523,0.09627,-0.02265,0.09332,0.20195,0.14681,0.11106,-0.07422,0.06398,-0.01199,0.03266,0.007460,0.05702,-0.10621,-0.04556,0.09307,-0.08368,-0.04243,-0.02369,0.10255,-0.04601,0.01762,-0.02179,0.02667,0.03936,0.12921,-0.09482,-0.17469,-0.02385,0.03236,0.11608,0.05365
0.19016,-0.1214,-0.05793,-0.0015,-0.01779,-0.09747,-0.02856,-0.08151,-0.14461,-0.12305,-0.03667,-0.08382,-0.17189,0.19739,0.00872,-0.06344,0.13815,-0.03364,0.10975,0.14959,0.01126,0.03102,0.02802,0.04394,-0.02276,-0.10597,-0.07135,-0.09914,-0.003630,0.04272,-0.13279,-0.04034,-0.07946,-0.09894,-0.11882,0.07082,-0.29501,0.2732,1.,0.03314,0.05118,0.10339,-0.08024,-0.0145,0.1058,0.08645,-0.02625,-0.16763,0.04975,-0.14936,0.07126,0.0001200,-0.06966,0.05238,-0.15963,0.05516,0.06361,-0.07586,-0.002280,0.06568,-0.11571,0.05866,0.12007,-0.04550,0.1694,-0.005630,-0.14525,0.06514,0.07492,-0.05854,0.13398,-0.03622
-0.00386,-0.02720,-0.01352,0.05505,0.04951,0.05443,0.03682,0.09593,0.17644,0.1399,0.06077,0.04134,-0.09946,-0.03991,-0.04731,-0.12658,0.001390,-0.001530,-0.12048,-0.11272,-0.04237,-0.05566,-0.0499,-0.02551,0.03236,0.02366,-0.01876,0.15946,-0.15574,-0.16773,0.1829,0.10086,-0.10793,0.22674,0.0449,0.0339,-0.02177,0.0618,0.03314,1.,0.98181,0.006310,0.23178,0.21528,-0.11545,0.21363,-0.02327,-0.0827,-0.24868,0.04508,0.09351,-0.15116,0.02461,0.06286,-0.1878,0.01467,-0.08347,-0.02789,0.08935,0.12881,-0.13079,-0.09131,-0.08758,-0.16468,-0.10617,-0.01899,0.01227,0.07349,-0.03700,-0.18459,-0.06042,0.12484
-0.03549,0.00777,-0.04615,0.10317,0.07954,-0.02190,0.06637,0.14632,0.15136,0.14296,0.11447,0.01896,-0.08196,-0.03398,-0.04847,-0.13974,0.01227,0.01749,-0.12956,-0.12417,-0.0533,-0.07117,-0.07529,-0.06188,0.02863,0.00686,-0.04247,0.16945,-0.1880,-0.22593,0.17876,0.10255,-0.12648,0.22091,0.03782,0.05152,-0.00252,0.07523,0.05118,0.98181,1.,0.1426,0.23435,0.23815,-0.10307,0.18737,0.03022,-0.05477,-0.26273,0.02932,0.06621,-0.15826,0.00595,0.08569,-0.2230,0.00108,-0.06183,-0.04015,0.07086,0.11003,-0.1508,-0.09766,-0.12016,-0.14436,-0.10785,0.01218,0.04677,0.07559,-0.02195,-0.1744,-0.03601,0.11532
-0.00849,0.26711,-0.32868,0.2748,0.26852,-0.52959,0.14659,0.41806,-0.14485,0.004630,0.43995,-0.13191,0.09069,0.08853,-0.05429,-0.11453,0.15278,0.07703,0.00643,-0.02736,-0.07269,-0.0419,-0.10145,-0.12578,-0.0642,-0.03278,0.03845,0.16688,-0.15891,-0.34374,-0.07191,-0.09009,-0.18884,-0.07518,-0.1155,0.02099,0.04887,0.09627,0.10339,0.006310,0.1426,1.,-0.15393,-0.1488,0.0345,-0.10226,-0.05931,-0.04357,-0.06245,0.00996,-0.23564,0.07682,-0.18474,0.13787,-0.20638,-0.21119,0.17433,-0.05783,-0.14902,-0.15312,-0.11912,-0.11613,-0.19827,-0.001960,0.01024,0.18618,0.11505,0.03969,0.02821,0.01679,0.13249,0.06829
-0.10882,0.01297,0.11228,-0.05927,-0.07972,0.09049,-0.05524,-0.09352,0.13171,0.03034,-0.08273,0.07534,0.07085,-0.03085,-0.02651,-0.26155,0.09231,0.16159,-0.0592,-0.06099,-0.05428,-0.17006,-0.14775,-0.11409,-0.11693,-0.17064,-0.1431,0.00248,-0.20643,-0.16423,0.22293,0.18944,-0.04034,0.25084,0.21553,-0.0466,0.09463,-0.02265,-0.08024,0.23178,0.23435,-0.15393,1.,0.83136,-0.32258,0.42373,0.4152,0.02785,-0.05596,-0.30273,0.06358,-0.18068,-0.00483,-0.01440,0.05572,0.22909,0.08426,-0.10275,0.07451,0.05389,0.10796,0.23587,-0.0025,0.14083,0.15879,-0.02365,0.00972,0.04143,-0.03538,0.16442,0.06864,-0.00554
-0.07911,-0.01846,0.08059,-0.00728,-0.07336,0.10444,-0.02686,-0.15176,0.06976,-0.002750,-0.11532,0.13675,0.17989,-0.056720,-0.07028,-0.16224,0.06544,0.14769,-0.03034,-0.06133,-0.07949,-0.15287,-0.17758,-0.22564,-0.08227,-0.10078,-0.11727,-0.05496,-0.08407,-0.12174,0.32829,0.29976,-0.04292,0.33919,0.33396,-0.00623,0.05693,0.09332,-0.0145,0.21528,0.23815,-0.1488,0.83136,1.,0.24205,0.67425,0.74508,0.11953,-0.02002,-0.23662,0.03961,-0.16455,0.04927,-0.03144,0.00496,0.19585,0.06497,-0.00159,0.17056,0.065,0.0335,0.20249,0.0405,0.19307,0.10356,-0.05311,0.08148,0.04794,0.05069,0.16038,0.03048,0.03884
0.10122,-0.04024,-0.0817,0.07349,0.02122,0.01188,0.03109,-0.09671,-0.12289,-0.08055,-0.04505,0.11257,0.20772,-0.02906,-0.08697,0.17181,-0.02011,-0.02768,0.08238,0.02355,-0.04367,0.0442,-0.03881,-0.17443,0.04003,0.13318,0.09317,-0.09601,0.24196,0.09715,0.16576,0.16829,-0.012,0.13305,0.20042,0.04001,-0.07992,0.20195,0.1058,-0.11545,-0.10307,0.0345,-0.32258,0.24205,1.,0.46548,0.51003,0.11613,0.10214,0.12579,-0.06867,0.07236,0.07574,-0.04219,-0.05774,-0.08261,-0.00873,0.18542,0.15684,-0.003110,-0.1077,-0.05487,0.09175,0.08773,-0.07006,-0.05558,0.09879,0.01161,0.13889,0.01362,-0.06316,0.09862
0.14401,-0.13194,-0.05216,-0.03449,-0.0732,0.07922,-0.02433,-0.07702,0.09903,0.03447,-0.07201,0.20927,0.21447,-0.09788,-0.18328,-0.0849,0.001200,0.12038,0.05012,0.05485,-0.05449,-0.04997,-0.09815,-0.1535,-0.09158,-0.00863,0.06079,-0.00696,0.02655,-0.02807,0.27386,0.2792,-0.1176,0.25629,0.32108,0.02467,0.02260,0.14681,0.08645,0.21363,0.18737,-0.10226,0.42373,0.67425,0.46548,1.,0.22556,-0.32435,0.04471,-0.08613,-0.02578,0.00027,-0.02808,0.01567,0.01004,0.06849,0.13808,0.14574,0.13173,-0.06458,0.05632,0.13625,-0.04675,0.16535,0.01461,0.00821,0.1158,-0.00471,0.09116,0.1103,0.02472,0.16695
-0.14859,0.07345,0.08626,0.065,-0.0086,0.05847,0.00592,-0.17308,-0.08454,-0.08911,-0.09932,0.05619,0.15973,0.00674,0.01977,-0.01534,0.07229,0.05640,-0.02127,-0.10203,-0.07668,-0.10751,-0.14772,-0.24166,0.00205,-0.03057,-0.12864,-0.12233,0.03323,-0.05651,0.25326,0.21365,0.04398,0.26039,0.24249,-0.01149,-0.00535,0.11106,-0.02625,-0.02327,0.03022,-0.05931,0.4152,0.74508,0.51003,0.22556,1.,0.47691,0.01247,-0.12386,0.02013,-0.14163,0.13016,-0.07934,-0.03492,0.11949,-0.04412,-0.01554,0.18209,0.12633,-0.07402,0.09022,0.1503,0.14245,0.0747,-0.10825,0.04989,0.06712,0.0662,0.1069,-0.02240,-0.02781
-0.09417,0.06070,0.03938,0.01076,0.05829,0.05547,-0.03809,-0.08882,-0.08057,-0.08151,-0.06536,-0.24286,0.0437,-0.06375,0.11539,0.14532,-0.00794,-0.15482,-0.04526,-0.06924,0.05648,-0.06975,-0.04373,-0.01394,0.06019,0.11591,0.04186,0.05320,0.04078,0.03493,-0.0177,-0.01123,0.04175,0.002430,-0.03015,-0.003250,-0.00158,-0.07422,-0.16763,-0.0827,-0.05477,-0.04357,0.02785,0.11953,0.11613,-0.32435,0.47691,1.,-0.11681,-0.13361,0.05613,-0.0991,-0.02495,-0.11043,0.08136,-0.05315,-0.06883,0.05596,0.13222,0.1584,0.00762,-0.05199,0.1440,-0.08207,-0.01158,-0.01212,0.03839,0.11204,-0.04836,0.06842,-0.0878,-0.31991
-0.03978,0.01231,-0.04696,-0.13966,0.06341,0.04496,-0.1177,-0.05512,-0.202,-0.19624,-0.02780,0.11057,-0.001730,0.13842,-0.07047,-0.12461,0.18727,0.02267,0.01881,-0.00924,-0.05162,0.18974,0.1683,-0.09758,-0.08886,-0.00385,-0.0064,-0.06849,0.03675,0.10596,0.03098,-0.04427,0.1514,-0.01255,-0.000940,-0.01565,0.09008,0.06398,0.04975,-0.24868,-0.26273,-0.06245,-0.05596,-0.02002,0.10214,0.04471,0.01247,-0.11681,1.,-0.26188,-0.07456,0.43994,-0.003140,0.13858,0.1634,-0.01623,0.12714,0.15231,-0.06599,0.09268,0.19558,0.0735,-0.1994,0.12306,0.09246,0.15422,-0.14547,-0.26649,0.10922,0.17879,0.13335,0.06442
0.00491,0.07506,0.05666,0.00975,0.00474,0.01917,0.03739,0.12927,0.16888,0.14637,0.07788,-0.01718,-0.05984,0.01123,0.16653,0.01042,-0.04764,0.03839,0.15772,0.09821,-0.04688,0.11336,0.06112,-0.03245,0.003770,0.02619,0.04721,-0.01462,0.06107,0.03808,0.01822,0.03996,0.01430,-0.03666,0.02037,0.13139,-0.09495,-0.01199,-0.14936,0.04508,0.02932,0.00996,-0.30273,-0.23662,0.12579,-0.08613,-0.12386,-0.13361,-0.26188,1.,-0.18571,0.28968,0.10064,-0.09532,-0.16797,-0.05308,-0.00604,-0.19469,-0.06718,0.01928,-0.20782,-0.0369,-0.10514,-0.15176,0.00773,0.00762,0.03737,0.18735,-0.047950,-0.18142,0.04728,-0.01624
0.07338,-0.12196,0.07208,0.03862,-0.14614,0.08401,0.08852,-0.0975,0.04997,0.08848,-0.11691,0.0687,0.01047,0.14788,-0.1705,0.1131,0.09817,-0.09443,-0.04718,0.00998,0.07763,0.12022,0.05524,-0.14655,-0.08213,-0.08773,-0.06286,-0.01779,-0.09073,0.000860,0.01157,-0.04279,0.38178,0.08857,-0.01698,-0.17556,-0.07877,0.03266,0.07126,0.09351,0.06621,-0.23564,0.06358,0.03961,-0.06867,-0.02578,0.02013,0.05613,-0.07456,-0.18571,1.,-0.16234,0.12522,-0.21066,-0.00859,0.02988,-0.11488,-0.01592,0.20352,0.14958,-0.11702,0.,0.22604,-0.02065,0.12813,-0.05094,-0.12667,0.05319,0.11356,-0.03021,0.06474,0.10916
-0.09488,0.17936,0.12299,-0.03074,-0.02999,-0.00635,-0.001710,0.00099,-0.02069,-0.00103,-0.01839,0.10693,-0.07741,0.18171,0.13975,0.03751,0.10944,-0.02405,0.16311,0.13772,-0.06788,0.13858,0.05633,-0.18092,0.05415,0.09292,-0.00394,-0.04202,0.09566,0.08807,-0.00198,0.04573,0.08769,-0.03361,0.06625,0.03418,0.02131,0.007460,0.0001200,-0.15116,-0.15826,0.07682,-0.18068,-0.16455,0.07236,0.00027,-0.14163,-0.0991,0.43994,0.28968,-0.16234,1.,-0.72825,-0.232,0.14396,-0.14505,0.0846,0.10511,-0.10192,-0.01826,0.08378,-0.01898,-0.19207,0.04668,0.07782,0.21329,0.08854,0.01774,0.05095,0.13554,0.15756,-0.00980
0.12499,-0.18011,-0.1469,-0.08227,0.06832,0.08273,-0.07862,-0.00835,-0.04104,-0.08087,0.01234,-0.03927,0.03325,-0.07658,-0.12919,-0.11016,0.01833,0.01301,-0.06634,-0.07421,0.05824,0.03856,0.0722,0.08914,-0.12472,-0.08507,0.04074,-0.01239,-0.03159,0.00725,0.03219,-0.06002,0.05325,0.01118,-0.05534,0.00392,-0.004800,0.05702,-0.06966,0.02461,0.00595,-0.18474,-0.00483,0.04927,0.07574,-0.02808,0.13016,-0.02495,-0.003140,0.10064,0.12522,-0.72825,1.,0.12053,-0.20224,0.10915,-0.0111,-0.17719,0.01811,0.10736,-0.13052,0.03347,0.04579,-0.05531,-0.00702,-0.16917,-0.2018,-0.08788,-0.01788,-0.12927,-0.08073,0.07485
-0.11415,-0.00394,-0.04273,0.09939,0.07606,-0.10129,0.084,0.21212,0.12051,0.14513,0.1684,-0.10276,0.12439,-0.17512,-0.02542,-0.11027,-0.19396,0.26419,-0.13224,-0.21543,-0.17223,0.05075,0.13752,0.19436,-0.08052,-0.12188,-0.05485,0.01391,-0.13059,-0.06397,0.03483,-0.04529,-0.09504,0.01281,-0.08904,0.08633,-0.09434,-0.10621,0.05238,0.06286,0.08569,0.13787,-0.01440,-0.03144,-0.04219,0.01567,-0.07934,-0.11043,0.13858,-0.09532,-0.21066,-0.232,0.12053,1.,0.12869,0.15624,-0.04588,0.12313,0.13205,0.04485,0.12891,0.11115,-0.04542,-0.05869,-0.04983,0.06020,-0.04355,-0.07028,0.04647,-0.14755,0.0639,-0.07807
-0.13405,0.10944,0.01589,0.00996,0.08904,-0.08187,0.0323,0.13927,-0.11591,-0.02986,0.12077,-0.05914,0.08943,-0.08241,0.04229,0.25106,-0.11123,-0.12224,0.07847,-0.06751,-0.19695,-0.01812,0.04679,0.12632,0.05264,-0.09341,-0.16411,-0.15456,0.01128,0.09717,0.06652,0.00662,-0.02125,0.06553,0.04501,-0.06495,0.05726,-0.04556,-0.15963,-0.1878,-0.2230,-0.20638,0.05572,0.00496,-0.05774,0.01004,-0.03492,0.08136,0.1634,-0.16797,-0.00859,0.14396,-0.20224,0.12869,1.,0.25341,-0.20901,0.51836,0.05374,0.06976,0.77862,0.25138,0.26188,0.12787,0.03128,-0.02583,0.00980,-0.08668,-0.11608,0.09634,0.00457,0.0918
-0.06927,-0.15218,0.20303,0.11311,-0.31106,0.10586,0.20547,-0.13709,0.19043,0.25514,-0.19505,0.17995,0.11749,-0.23986,0.15097,-0.05047,-0.19563,0.15463,0.05307,-0.00092,-0.06222,-0.01012,-0.03924,-0.0867,0.1137,-0.17187,-0.34468,-0.19642,-0.0849,-0.02748,0.13907,0.09954,0.15472,0.11538,0.10563,0.04961,0.05941,0.09307,0.05516,0.01467,0.00108,-0.21119,0.22909,0.19585,-0.08261,0.06849,0.11949,-0.05315,-0.01623,-0.05308,0.02988,-0.14505,0.10915,0.15624,0.25341,1.,-0.0262,-0.1687,0.13856,0.02880,0.32719,0.82837,-0.002260,-0.16173,0.34627,0.02573,-0.19485,0.25538,-0.09247,-0.1064,0.26505,-0.12992
-0.11187,0.00251,0.058,0.01692,-0.0717,-0.05843,-0.02144,-0.05994,0.10428,0.04328,-0.06136,0.07605,0.1558,-0.1496,0.07612,-0.09849,0.03031,0.02955,-0.13613,-0.06190,0.00447,0.003080,-0.01334,-0.01787,-0.07271,-0.11675,-0.04796,-0.05336,-0.04746,-0.04868,0.16642,0.32411,-0.13054,0.08197,0.1882,0.44417,0.003110,-0.08368,0.06361,-0.08347,-0.06183,0.17433,0.08426,0.06497,-0.00873,0.13808,-0.04412,-0.06883,0.12714,-0.00604,-0.11488,0.0846,-0.0111,-0.04588,-0.20901,-0.0262,1.,-0.12098,-0.15663,-0.11731,0.233,0.45072,-0.2386,0.00596,0.05275,-0.01834,0.08812,0.17487,0.09521,0.07573,-0.01403,0.08546
-0.03074,0.10575,-0.18634,0.06966,0.25494,-0.15664,0.00653,0.14799,-0.31186,-0.1914,0.19872,-0.05173,-0.1265,-0.04189,-0.0835,0.11791,-0.04060,-0.2203,-0.05114,-0.09938,-0.01380,-0.1146,-0.05255,0.11219,0.09273,0.09718,0.0391,0.11445,-0.02857,0.01713,-0.12253,-0.11436,-0.07337,-0.11088,-0.15057,0.01288,-0.0654,-0.04243,-0.07586,-0.02789,-0.04015,-0.05783,-0.10275,-0.00159,0.18542,0.14574,-0.01554,0.05596,0.15231,-0.19469,-0.01592,0.10511,-0.17719,0.12313,0.51836,-0.1687,-0.12098,1.,0.47474,-0.12925,0.40609,-0.14269,0.13134,0.14547,-0.0654,0.01335,0.04937,-0.16018,0.0003500,0.13025,-0.04979,0.16313
-0.01312,0.06073,-0.04711,0.09896,0.10071,0.04969,0.10055,0.11846,-0.00239,0.07735,0.08994,-0.04300,-0.16327,-0.14935,0.02549,0.08435,-0.25575,-0.04022,-0.12838,-0.07063,0.10305,-0.21948,-0.20124,-0.03723,0.00396,-0.1102,-0.12412,0.03085,-0.17819,0.000530,0.00193,-0.00542,0.20932,0.0297,-0.02394,-0.01396,-0.13605,-0.02369,-0.002280,0.08935,0.07086,-0.14902,0.07451,0.17056,0.15684,0.13173,0.18209,0.13222,-0.06599,-0.06718,0.20352,-0.10192,0.01811,0.13205,0.05374,0.13856,-0.15663,0.47474,1.,0.02766,-0.05098,0.06766,0.09912,-0.10026,0.20492,0.01104,-0.11752,0.18955,0.15223,-0.13373,0.19055,-0.02719
0.10905,-0.13965,-0.04605,-0.07017,-0.05622,0.10084,-0.01098,-0.05686,-0.02858,-0.00897,-0.08138,0.02722,0.15632,-0.01874,-0.0199,0.27343,-0.09299,-0.05574,0.03162,-0.1277,-0.15473,0.11217,0.11492,-0.04735,0.1523,0.18409,-0.02274,-0.03204,0.1406,0.09587,0.17271,-0.01185,0.28698,0.20071,0.10085,-0.24382,-0.06366,0.10255,0.06568,0.12881,0.11003,-0.15312,0.05389,0.065,-0.003110,-0.06458,0.12633,0.1584,0.09268,0.01928,0.14958,-0.01826,0.10736,0.04485,0.06976,0.02880,-0.11731,-0.12925,0.02766,1.,-0.0495,0.00898,0.16681,-0.12787,0.0529,0.02964,-0.04430,0.13149,0.12504,-0.04194,0.02990,-0.01093
-0.17612,0.08223,0.04501,0.07623,0.01405,-0.09966,0.08689,0.09686,-0.04359,0.04302,0.07409,0.05666,0.21082,-0.20645,0.06526,0.15412,-0.11579,-0.05564,0.00604,-0.10629,-0.20466,-0.04397,0.01976,0.12306,0.12435,-0.11908,-0.26528,-0.15595,-0.04675,0.00941,0.09773,0.10549,-0.14027,0.04437,0.08774,0.13783,0.11096,-0.04601,-0.11571,-0.13079,-0.1508,-0.11912,0.10796,0.0335,-0.1077,0.05632,-0.07402,0.00762,0.19558,-0.20782,-0.11702,0.08378,-0.13052,0.12891,0.77862,0.32719,0.233,0.40609,-0.05098,-0.0495,1.,0.37732,0.07615,0.10681,0.03972,0.05927,0.00586,-0.10581,-0.0795,0.15772,0.02983,0.13767
-0.12553,-0.10839,0.20245,0.07387,-0.27532,0.05339,0.13439,-0.12971,0.19392,0.2108,-0.18005,0.14276,0.15105,-0.25263,0.17929,-0.04818,-0.15138,0.11153,-0.00757,-0.0279,-0.05900,0.00732,-0.02645,-0.08093,0.00821,-0.2275,-0.28923,-0.2184,-0.0770,-0.00477,0.23092,0.26932,0.10528,0.17739,0.20952,0.25038,0.02809,0.01762,0.05866,-0.09131,-0.09766,-0.11613,0.23587,0.20249,-0.05487,0.13625,0.09022,-0.05199,0.0735,-0.0369,0.,-0.01898,0.03347,0.11115,0.25138,0.82837,0.45072,-0.14269,0.06766,0.00898,0.37732,1.,-0.06887,-0.11808,0.33867,-0.03866,-0.10236,0.35725,-0.03958,-0.06535,0.20812,-0.07239
-0.10737,-0.04883,0.15524,0.01941,-0.08837,0.10387,0.02314,-0.11864,0.07201,0.0528,-0.12339,0.06351,0.18119,-0.09935,-0.13992,0.16384,-0.11445,-0.001810,-0.002570,-0.02890,0.02528,-0.01863,0.04464,0.11372,0.00025,0.02712,0.02781,-0.08749,0.12481,0.06892,-0.05400,0.002120,0.04692,-0.01363,-0.03246,-0.002470,-0.07751,-0.02179,0.12007,-0.08758,-0.12016,-0.19827,-0.0025,0.0405,0.09175,-0.04675,0.1503,0.1440,-0.1994,-0.10514,0.22604,-0.19207,0.04579,-0.04542,0.26188,-0.002260,-0.2386,0.13134,0.09912,0.16681,0.07615,-0.06887,1.,0.06337,-0.004140,-0.18417,-0.02765,0.02008,0.06253,-0.08757,-0.06257,0.07811
-0.13468,0.12147,0.16469,-0.04972,-0.10569,-0.00428,-0.03005,-0.08867,0.02467,-0.01497,-0.07389,0.04309,0.14976,0.0148,-0.0381,0.07994,-0.11089,0.18964,-0.00428,-0.08878,-0.069,0.002940,0.02285,-0.01114,0.04322,0.10641,0.03873,0.01666,0.07418,-0.00884,-0.18181,-0.1090,-0.08431,-0.16801,-0.1472,0.02008,0.10851,0.02667,-0.04550,-0.16468,-0.14436,-0.001960,0.14083,0.19307,0.08773,0.16535,0.14245,-0.08207,0.12306,-0.15176,-0.02065,0.04668,-0.05531,-0.05869,0.12787,-0.16173,0.00596,0.14547,-0.10026,-0.12787,0.10681,-0.11808,0.06337,1.,0.21341,-0.10811,0.53394,-0.06824,0.13876,0.68815,0.12067,-0.00642
-0.04790,-0.001960,0.07089,0.0175,-0.12573,-0.05681,0.05674,-0.03522,0.0053,0.03814,-0.03967,0.06883,0.11403,0.01039,0.03164,-0.08826,0.0041,0.18703,0.03338,0.04378,0.05639,-0.07792,-0.0828,-0.04386,0.00446,-0.22054,-0.267,-0.05149,-0.23689,-0.0851,-0.09375,-0.0747,0.10744,-0.10983,-0.10666,0.06327,-0.03961,0.03936,0.1694,-0.10617,-0.10785,0.01024,0.15879,0.10356,-0.07006,0.01461,0.0747,-0.01158,0.09246,0.00773,0.12813,0.07782,-0.00702,-0.04983,0.03128,0.34627,0.05275,-0.0654,0.20492,0.0529,0.03972,0.33867,-0.004140,0.21341,1.,0.25982,-0.25214,0.40879,0.2943,0.29678,0.8537,-0.27478
-0.04655,0.05075,-0.06190,0.09042,-0.00441,-0.16034,0.14862,0.20832,-0.02811,0.10538,0.15966,0.06094,0.07086,0.03288,0.1240,-0.09431,0.07008,0.11123,0.12212,0.14688,0.0991,0.15533,0.17041,0.09248,-0.10003,-0.21707,-0.14583,0.18103,-0.42066,-0.22027,0.01778,-0.00787,0.05128,0.02743,0.02989,-0.08009,0.10332,0.12921,-0.005630,-0.01899,0.01218,0.18618,-0.02365,-0.05311,-0.05558,0.00821,-0.10825,-0.01212,0.15422,0.00762,-0.05094,0.21329,-0.16917,0.06020,-0.02583,0.02573,-0.01834,0.01335,0.01104,0.02964,0.05927,-0.03866,-0.18417,-0.10811,0.25982,1.,0.00097,-0.18322,0.19845,0.42555,0.64082,-0.34218
-0.08488,0.16622,0.12866,0.07614,-0.04988,-0.06503,0.07474,0.03535,0.06931,0.09491,0.01395,0.03782,0.00405,-0.02824,0.02926,0.17545,-0.18525,0.03891,-0.01385,-0.04141,-0.06244,0.1388,0.12262,-0.02364,-0.00283,0.07446,0.05567,-0.000860,0.07832,-0.00894,0.0273,0.02026,-0.09252,0.03791,0.02282,-0.01838,0.12528,-0.09482,-0.14525,0.01227,0.04677,0.11505,0.00972,0.08148,0.09879,0.1158,0.04989,0.03839,-0.14547,0.03737,-0.12667,0.08854,-0.2018,-0.04355,0.00980,-0.19485,0.08812,0.04937,-0.11752,-0.04430,0.00586,-0.10236,-0.02765,0.53394,-0.25214,0.00097,1.,0.34792,-0.11099,0.39591,-0.17868,0.06762
-0.01067,0.01939,0.1185,0.0977,-0.10662,-0.00124,0.09854,-0.05057,0.08742,0.11727,-0.07259,0.03534,-0.0396,-0.06776,0.04328,0.09121,-0.15635,0.01149,-0.07479,-0.01477,0.02111,-0.02751,-0.08965,-0.14466,-0.00889,-0.1399,-0.16253,-0.19042,0.01631,0.06628,0.10758,0.06716,0.07823,0.08944,0.0492,0.07087,-0.10007,-0.17469,0.06514,0.07349,0.07559,0.03969,0.04143,0.04794,0.01161,-0.00471,0.06712,0.11204,-0.26649,0.18735,0.05319,0.01774,-0.08788,-0.07028,-0.08668,0.25538,0.17487,-0.16018,0.18955,0.13149,-0.10581,0.35725,0.02008,-0.06824,0.40879,-0.18322,0.34792,1.,0.08226,-0.14896,0.22133,-0.01792
-0.14907,-0.12223,0.15107,-0.01898,-0.17458,0.19831,0.07937,-0.12473,0.06318,0.10317,-0.16726,0.00255,0.17669,-0.07362,0.07898,0.01607,-0.09752,0.17753,-0.15404,-0.07731,0.15776,-0.08463,-0.14703,-0.18233,-0.16009,-0.15148,-0.02276,-0.09089,-0.04570,0.1511,0.01801,0.04757,0.13905,0.04934,0.02336,0.00452,-0.22198,-0.02385,0.07492,-0.03700,-0.02195,0.02821,-0.03538,0.05069,0.13889,0.09116,0.0662,-0.04836,0.10922,-0.047950,0.11356,0.05095,-0.01788,0.04647,-0.11608,-0.09247,0.09521,0.0003500,0.15223,0.12504,-0.0795,-0.03958,0.06253,0.13876,0.2943,0.19845,-0.11099,0.08226,1.,0.13591,0.3455,-0.1480
-0.11371,0.05829,0.15627,0.02072,-0.18453,-0.02233,0.07121,-0.12846,-0.04398,0.005,-0.11075,0.10841,0.15688,0.00119,0.09052,-0.00554,0.001820,0.13827,0.07232,-0.002620,-0.0193,0.03069,0.06432,0.00685,-0.07075,0.00847,0.03202,0.14251,-0.13571,-0.15125,-0.09946,-0.05143,-0.05379,-0.08362,-0.03241,-0.06414,0.14125,0.03236,-0.05854,-0.18459,-0.1744,0.01679,0.16442,0.16038,0.01362,0.1103,0.1069,0.06842,0.17879,-0.18142,-0.03021,0.13554,-0.12927,-0.14755,0.09634,-0.1064,0.07573,0.13025,-0.13373,-0.04194,0.15772,-0.06535,-0.08757,0.68815,0.29678,0.42555,0.39591,-0.14896,0.13591,1.,0.26839,-0.1668
-0.06417,0.05469,-0.00840,0.04613,-0.03963,-0.14764,0.09825,0.15873,0.01882,0.09638,0.11628,0.05091,0.11268,0.0367,0.04879,-0.0977,0.00598,0.22364,0.07149,0.10316,0.0957,0.03942,0.03703,0.02732,-0.01238,-0.28036,-0.30395,0.02303,-0.37532,-0.14346,-0.07804,-0.07831,0.11112,-0.08573,-0.10109,0.03233,0.01319,0.11608,0.13398,-0.06042,-0.03601,0.13249,0.06864,0.03048,-0.06316,0.02472,-0.02240,-0.0878,0.13335,0.04728,0.06474,0.15756,-0.08073,0.0639,0.00457,0.26505,-0.01403,-0.04979,0.19055,0.02990,0.02983,0.20812,-0.06257,0.12067,0.8537,0.64082,-0.17868,0.22133,0.3455,0.26839,1.,-0.36741
0.18089,-0.04452,-0.20337,0.03908,0.15482,-0.0594,-0.03506,0.02107,-0.15417,-0.13557,0.0747,0.50758,-0.08597,0.08213,-0.21319,0.14527,0.07266,-0.24525,0.06378,0.00093,-0.0965,0.08605,0.01850,-0.16586,0.000700,0.02049,-0.02612,-0.13559,0.14147,0.00929,0.02835,0.00008,-0.10472,0.02016,0.03348,-0.04485,0.13283,0.05365,-0.03622,0.12484,0.11532,0.06829,-0.00554,0.03884,0.09862,0.16695,-0.02781,-0.31991,0.06442,-0.01624,0.10916,-0.00980,0.07485,-0.07807,0.0918,-0.12992,0.08546,0.16313,-0.02719,-0.01093,0.13767,-0.07239,0.07811,-0.00642,-0.27478,-0.34218,0.06762,-0.01792,-0.1480,-0.1668,-0.36741,1.

